From Latent Biomarkers to Clinical Rules: Embedding-Guided Rule Mining and Attribution-Based Translation for Interpretable Tabular Learning

Clinical decision support tools are most useful when accurate predictions are accompanied by understandable explanations. Rule-based models provide transparency, but rules derived directly from raw clinical measurements may miss patterns arising from interactions between multiple variables. We present a four-step pipeline that mines decision rules in the latent space of an FT-Transformer and translates them back into measurable clinical features. Embedding dimensions that consistently separate patient groups are treated as latent biomarkers, rules are mined using small decision trees, and selected rules are translated using gradient-input saliency and CLS attention attribution. We evaluate the framework on six public clinical and population health datasets at four embedding dimensions. Translated rules outperformed raw-feature rules in five of six datasets, with mean AUROC gains ranging from 0.04 to 0.23. On the heart disease dataset, embedding-space rules reached 0.98 AUROC, but translation reduced this to 0.72, showing that high-performing latent rules cannot always be represented by simple raw-feature conditions. These results show that latent-space rule discovery can uncover predictive patterns while translating them into clinically measurable features that can be evaluated by clinicians.

==> generate_figures.py <==
#!/usr/bin/env python3
"""
generate_figures.py
Run from the paper/ directory:  python generate_figures.py
Generates all 8 paper figures as 300-dpi PNG files in paper/figures/
Requires: matplotlib, seaborn, numpy, pandas, scipy
"""

import os, warnings
import numpy as np
import pandas as pd
import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt
import matplotlib.patches as mpatches
import matplotlib.patheffects as pe
from matplotlib.patches import FancyArrowPatch, FancyBboxPatch
import seaborn as sns
from scipy import stats

warnings.filterwarnings("ignore")

# ── Paths ────────────────────────────────────────────────────────────
SCRIPT_DIR = os.path.dirname(os.path.abspath(__file__))
FIG_DIR    = os.path.join(SCRIPT_DIR, "figures")
DATA_CSV   = os.path.join(SCRIPT_DIR, "auc_all_rules.csv")
os.makedirs(FIG_DIR, exist_ok=True)

# ── Global style ─────────────────────────────────────────────────────
plt.rcParams.update({
    "font.family":        "serif",
    "font.serif":         ["Times New Roman", "DejaVu Serif", "Palatino"],
    "font.size":          9,
    "axes.labelsize":     9,
    "axes.titlesize":     10,
    "xtick.labelsize":    8,
    "ytick.labelsize":    8,
    "legend.fontsize":    8,
    "axes.linewidth":     0.8,
    "axes.spines.top":    False,
    "axes.spines.right":  False,
    "xtick.direction":    "out",
    "ytick.direction":    "out",
    "xtick.major.width":  0.8,
    "ytick.major.width":  0.8,
    "grid.linewidth":     0.5,
    "grid.alpha":         0.4,
    "savefig.dpi":        300,
    "savefig.bbox":       "tight",
    "savefig.pad_inches": 0.05,
})

# ── Palette ───────────────────────────────────────────────────────────
C_RAW   = "#6B6B6B"
C_EMB   = "#2166AC"
C_TRANS = "#1A9641"

DS_COL = {
    "adult":    "#2166AC",
    "diabetes": "#1A9641",
    "cdc":      "#762A83",
    "ALD":      "#E08214",
    "diab130":  "#8C510A",
    "heart":    "#D6604D",
}
DS_MARK = {
    "adult": "o", "diabetes": "^", "cdc": "s",
    "ALD": "D", "diab130": "P", "heart": "X",
}
DS_LABEL = {
    "adult":    "Adult Income",
    "diabetes": "Pima Diabetes",
    "cdc":      "CDC Diabetes",
    "ALD":      "ALD",
    "diab130":  "Diabetes 130-US",
    "heart":    "Heart Disease",
}

def savefig(name):
    path = os.path.join(FIG_DIR, name)
    plt.savefig(path)
    plt.close("all")
    print(f"  saved: {path}")

# ════════════════════════════════════════════════════════════════════
#  FIGURE 1 — Concept overview
# ════════════════════════════════════════════════════════════════════
def fig_concept():
    # ── Canvas ─────────────────────────────────────────────────────
    # Wider figure so the biomarker box can sit in the same row as
    # Latent Rule (4th column), eliminating the wasted 3rd row.
    # Arrow labels get white backgrounds so they're always readable.
    fig, ax = plt.subplots(figsize=(9.0, 4.2))
    ax.set_xlim(0, 14.0)
    ax.set_ylim(0.2, 6.8)
    ax.axis("off")

    # ── Geometry ──────────────────────────────────────────────────
    BW, BH   = 2.15, 1.30         # main box width / height
    BM_W     = 2.10               # biomarker box width (same height as BH)
    Y_TOP    = 5.30               # top-row y-centre
    Y_BOT    = 2.60               # bottom-row y-centre
    # x-centres: three pipeline columns + biomarker column
    XC = [1.40, 4.45, 7.50]      # Clinical Data / FT-Trans / Latent Space
    XB = 11.20                    # Latent Biomarker box centre

    # ── Helper: draw a rounded box with title + subtitle ──────────
    def draw_box(cx, cy, color, title, sub, bw=BW):
        rect = FancyBboxPatch((cx - bw/2, cy - BH/2), bw, BH,
                               boxstyle="round,pad=0.12",
                               linewidth=1.3, edgecolor=color,
                               facecolor=color + "20")
        ax.add_patch(rect)
        ax.text(cx, cy + 0.17, title,
                ha="center", va="center",
                fontsize=9.0, fontweight="bold", color=color)
        ax.text(cx, cy - 0.30, sub,
                ha="center", va="center",
                fontsize=7.5, color="#444444", style="italic")

    # ── Helper: horizontal arrow + readable label ──────────────────
    # Label sits centred on the gap with a white background patch so
    # it is always legible regardless of what is behind it.
    def h_arrow(x1, x2, y, color, label=""):
        ax.annotate("", xy=(x2, y), xytext=(x1, y),
                    arrowprops=dict(arrowstyle="-|>", color=color,
                                   lw=1.8, mutation_scale=14))
        if label:
            ax.text((x1 + x2) / 2, y,
                    label,
                    ha="center", va="center",
                    fontsize=8.0, color=color, fontweight="bold",
                    bbox=dict(boxstyle="round,pad=0.22",
                              fc="white", ec=color + "55",
                              lw=0.7, alpha=0.95))

    # ── TOP ROW — blue (forward encoding) ─────────────────────────
    draw_box(XC[0], Y_TOP, C_EMB, "Clinical Data",    "age, glucose, BMI…")
    draw_box(XC[1], Y_TOP, C_EMB, "FT-Transformer",   "3× self-attention, CLS")
    draw_box(XC[2], Y_TOP, C_EMB, "Latent Space",     "z₁, z₂, …, z_d")

    gap = 0.08
    h_arrow(XC[0]+BW/2+gap, XC[1]-BW/2-gap, Y_TOP, C_EMB, "Step 1")
    h_arrow(XC[1]+BW/2+gap, XC[2]-BW/2-gap, Y_TOP, C_EMB, "embed")

    # ── FORWARD PATH LABEL — compact, above the top row ───────────
    ax.text(XC[1], Y_TOP + BH/2 + 0.45,
            "→  Forward (Encoding)",
            ha="center", va="bottom",
            fontsize=8.5, color=C_EMB,
            style="italic", fontweight="bold")

    # ── VERTICAL CONNECTOR: Latent Space → Latent Rule ────────────
    y_arr_top = Y_TOP - BH/2 - gap
    y_arr_bot = Y_BOT + BH/2 + gap
    ax.annotate("", xy=(XC[2], y_arr_bot), xytext=(XC[2], y_arr_top),
                arrowprops=dict(arrowstyle="-|>", color=C_TRANS,
                                lw=1.8, mutation_scale=14))
    ax.text(XC[2], (y_arr_top + y_arr_bot) / 2,
            "Step 2",
            ha="center", va="center",
            fontsize=8.0, color=C_TRANS, fontweight="bold",
            bbox=dict(boxstyle="round,pad=0.22",
                      fc="white", ec=C_TRANS + "55",
                      lw=0.7, alpha=0.95))

    # ── BOTTOM ROW — green (attribution, right → left) ────────────
    draw_box(XC[2], Y_BOT, C_TRANS, "Latent Rule",
             "z₅>0.44,  z₁₁≤−0.21")
    draw_box(XC[1], Y_BOT, C_TRANS, "Attribution",
             "gradient × input + CLS attn")
    draw_box(XC[0], Y_BOT, C_TRANS, "Clinical Rule",
             "Glucose>127,  BMI>30")

    # Bottom row arrows go right → left
    h_arrow(XC[2]-BW/2-gap, XC[1]+BW/2+gap, Y_BOT, C_TRANS, "Step 4")
    h_arrow(XC[1]-BW/2-gap, XC[0]+BW/2+gap, Y_BOT, C_TRANS, "translate")

    # ── BACKWARD PATH LABEL — below the bottom row ────────────────
    ax.text(XC[1], Y_BOT - BH/2 - 0.45,
            "←  Backward (Attribution)",
            ha="center", va="top",
            fontsize=8.5, color=C_TRANS,
            style="italic", fontweight="bold")

    # ── LATENT BIOMARKER BOX — 4th column, same row as Latent Rule ─
    # This reuses the empty right-side space so no 3rd row is needed.
    bm_rect = FancyBboxPatch((XB - BM_W/2, Y_BOT - BH/2), BM_W, BH,
                              boxstyle="round,pad=0.12",
                              linewidth=1.5, edgecolor="#E08214",
                              facecolor="#FFF3E0")
    ax.add_patch(bm_rect)
    ax.text(XB, Y_BOT + 0.17,
            "Latent Biomarkers",
            ha="center", va="center",
            fontsize=9.0, color="#B05A00", fontweight="bold")
    ax.text(XB, Y_BOT - 0.30,
            "z₅, z₁₁  identified\nfrom selected rules",
            ha="center", va="center",
            fontsize=7.5, color="#7A3E00", style="italic")

    # Dashed arrow: right edge of Latent Rule → left edge of Biomarker box
    x_lr = XC[2] + BW/2 + gap        # Latent Rule right
    x_bm = XB   - BM_W/2 - gap       # Biomarker left
    ax.annotate("", xy=(x_bm, Y_BOT), xytext=(x_lr, Y_BOT),
                arrowprops=dict(arrowstyle="-|>", color="#E08214",
                                lw=1.3, linestyle="dashed",
                                mutation_scale=12))
    # Small "Step 3" badge on the dashed arrow
    ax.text((x_lr + x_bm) / 2, Y_BOT,
            "Step 3",
            ha="center", va="center",
            fontsize=8.0, color="#E08214", fontweight="bold",
            bbox=dict(boxstyle="round,pad=0.22",
                      fc="white", ec="#E08214" + "66",
                      lw=0.7, alpha=0.95))

    # (no extra connector needed — Step 3 dashed arrow is self-explanatory)

    fig.tight_layout(pad=0.3)
    savefig("fig_concept.png")


# ════════════════════════════════════════════════════════════════════
#  FIGURE 2 — Pipeline detail (4 steps)
# ════════════════════════════════════════════════════════════════════
def fig_pipeline():
    fig, ax = plt.subplots(figsize=(7.2, 2.8))
    ax.set_xlim(0, 10); ax.set_ylim(0, 4)
    ax.axis("off")

    steps = [
        ("Step 1\nEmbed",
         "Train FT-Transformer\n"
         "($d_r \\in \\{16,32,64,128\\}$)\n"
         "Extract embeddings\n"
         "train / val / test"),
        ("Step 2\nMine Rules",
         "Decision tree on\n"
         "train embeddings\n"
         "(val-AUROC grid search)\n"
         "Parallel raw baseline"),
        ("Step 3\nSelect Biomarkers",
         "Top-K=3 rules/class\n"
         "by conf × coverage\n"
         "Tag latent dims $z_j$\n"
         "as biomarkers"),
        ("Step 4\nTranslate",
         "Gradient-input saliency\n"
         "+ CLS attention\n"
         "Fit depth-2 tree on\n"
         "top-5 raw features"),
    ]

    xs = [1.15, 3.70, 6.25, 8.80]
    w, h = 2.1, 3.6

    for i, (title, body) in enumerate(steps):
        x = xs[i]
        rect = FancyBboxPatch((x - w/2, 0.2), w, h,
                               boxstyle="round,pad=0.12",
                               linewidth=1.2, edgecolor=C_EMB,
                               facecolor="#EEF4FB")
        ax.add_patch(rect)
        # Step header band
        rect2 = FancyBboxPatch((x - w/2, h - 0.55), w, 0.72,
                                boxstyle="round,pad=0.05",
                                linewidth=0, edgecolor=C_EMB,
                                facecolor=C_EMB + "44")
        ax.add_patch(rect2)
        ax.text(x, h + 0.06, title, ha="center", va="center",
                fontsize=8.5, fontweight="bold", color=C_EMB,
                linespacing=1.3)
        ax.text(x, h/2 - 0.05, body, ha="center", va="center",
                fontsize=7.5, color="#333333", linespacing=1.45)
        if i < len(steps) - 1:
            ax.annotate("", xy=(xs[i+1] - w/2 - 0.06, 2.0),
                        xytext=(x + w/2 + 0.06, 2.0),
                        arrowprops=dict(arrowstyle="-|>", color=C_EMB,
                                       lw=1.6, mutation_scale=12))

    # Input/output labels
    ax.text(xs[0] - w/2 - 0.05, 2.0, "CSV", ha="right", va="center",
            fontsize=8, color="#888888", style="italic")
    ax.annotate("", xy=(xs[0] - w/2, 2.0),
                xytext=(xs[0] - w/2 - 0.5, 2.0),
                arrowprops=dict(arrowstyle="-|>", color="#888888",
                                lw=1.2, mutation_scale=10))
    ax.text(xs[-1] + w/2 + 0.08, 2.0, "Clinical\nRule",
            ha="left", va="center", fontsize=8, color=C_TRANS,
            style="italic")
    ax.annotate("", xy=(xs[-1] + w/2 + 0.5, 2.0),
                xytext=(xs[-1] + w/2, 2.0),
                arrowprops=dict(arrowstyle="-|>", color=C_TRANS,
                                lw=1.2, mutation_scale=10))

    savefig("fig_pipeline.png")


# ════════════════════════════════════════════════════════════════════
#  FIGURE 3 — AUC grouped bar chart
# ════════════════════════════════════════════════════════════════════
def fig_auc_bars():
    # Raw mean excludes the 2 ALD rules with no raw baseline (class 2, class 4)
    # Emb / Trans means use all rules for each dataset
    datasets = ["Pima\nDiabetes", "Heart\nDisease", "ALD",
                "Adult\nIncome",  "CDC\nDiabetes", "Diab.\n130-US"]
    raw   = [0.623, 0.675, 0.986, 0.618, 0.532, 0.537]
    emb   = [0.610, 0.985, 0.863, 0.589, 0.549, 0.526]
    trans = [0.779, 0.717, 0.861, 0.734, 0.758, 0.753]

    x   = np.arange(len(datasets))
    w   = 0.24
    fig, ax = plt.subplots(figsize=(7.0, 3.2))

    b1 = ax.bar(x - w, raw,   w, label="Raw-feature rule",   color=C_RAW,   alpha=0.85, zorder=3)
    b2 = ax.bar(x,     emb,   w, label="Embedding rule",     color=C_EMB,   alpha=0.85, zorder=3)
    b3 = ax.bar(x + w, trans, w, label="Translated rule",    color=C_TRANS, alpha=0.85, zorder=3)

    ax.set_ylabel("Mean AUROC")
    ax.set_xticks(x); ax.set_xticklabels(datasets)
    ax.set_ylim(0.35, 1.20)
    ax.axhline(0.5, color="gray", lw=0.8, linestyle="--", alpha=0.5, zorder=2)
    ax.text(5.55, 0.52, "0.50", color="gray", fontsize=7, va="bottom")
    ax.yaxis.grid(True, zorder=0); ax.set_axisbelow(True)
    ax.legend(frameon=False, ncol=3, loc="upper center",
              bbox_to_anchor=(0.5, 1.13))

    # Value labels on translated bars
    for bar in b3:
        h = bar.get_height()
        ax.text(bar.get_x() + bar.get_width()/2, h + 0.012,
                f"{h:.2f}", ha="center", va="bottom",
                fontsize=6.5, color=C_TRANS, fontweight="bold")

    # ── Translation-ceiling annotations ──────────────────────────────
    def _ceiling_bracket(ax, xi, h_emb, h_trans, label, color, y_text):
        """Draw a double-headed bracket between emb and trans bar tops."""
        x_emb   = xi           # centre of emb bar
        x_trans = xi + w       # centre of trans bar
        x_mid   = (x_emb + x_trans) / 2
        # Vertical tick marks
        ax.plot([x_emb,   x_emb],   [h_emb,   h_emb   + 0.012], color=color, lw=1.0, zorder=5)
        ax.plot([x_trans, x_trans], [h_trans, h_trans + 0.012], color=color, lw=1.0, zorder=5)
        # Horizontal bracket line at top tick level
        y_br = max(h_emb, h_trans) + 0.012
        ax.plot([x_emb, x_trans], [y_br, y_br], color=color, lw=1.0, zorder=5)
        ax.text(x_mid, y_text, label,
                ha="center", va="bottom", fontsize=6.5,
                color=color, style="italic",
                bbox=dict(boxstyle="round,pad=0.15", fc="white",
                          ec=color + "55", lw=0.5, alpha=0.92))

    # Heart Disease: all 8 rules show Emb > Trans
    _ceiling_bracket(ax, xi=1, h_emb=emb[1], h_trans=trans[1],
                     label="translation ceiling\n(8/8 rules)",
                     color=DS_COL["heart"], y_text=emb[1] + 0.025)

    # ALD: 5 of 10 rules show Emb ≥ Trans (class 3 effect)
    _ceiling_bracket(ax, xi=2, h_emb=raw[2], h_trans=trans[2],
                     label="raw best (5/10 rules\ncap on class 3)",
                     color=DS_COL["ALD"], y_text=raw[2] + 0.025)

    savefig("fig_auc_bars.png")


# ════════════════════════════════════════════════════════════════════
#  FIGURE 4 — Violin / box plot of AUROC distributions (80 rules)
# ════════════════════════════════════════════════════════════════════
def fig_boxplot_auc():
    df = pd.read_csv(DATA_CSV)
    df["Raw"]   = pd.to_numeric(df["Raw"],   errors="coerce")
    df["Emb"]   = pd.to_numeric(df["Emb"],   errors="coerce")
    df["Trans"] = pd.to_numeric(df["Trans"], errors="coerce")

    long = pd.melt(df, id_vars=["Dataset"],
                   value_vars=["Raw", "Emb", "Trans"],
                   var_name="Rule Type", value_name="AUROC")
    long["Rule Type"] = long["Rule Type"].map({
        "Raw":   "Raw-feature\nrule",
        "Emb":   "Embedding\nrule",
        "Trans": "Translated\nrule",
    })
    palette = {
        "Raw-feature\nrule":  C_RAW,
        "Embedding\nrule":    C_EMB,
        "Translated\nrule":   C_TRANS,
    }

    fig, ax = plt.subplots(figsize=(4.2, 3.6))
    order = ["Raw-feature\nrule", "Embedding\nrule", "Translated\nrule"]

    sns.violinplot(data=long, x="Rule Type", y="AUROC",
                   order=order, palette=palette,
                   inner="box", linewidth=0.9,
                   cut=0.4, scale="width", alpha=0.75, ax=ax)

    # Per-dataset jitter: highlight Heart Disease and ALD; others small gray
    rng = np.random.default_rng(42)
    order_idx = {rt: i for i, rt in enumerate(order)}
    HIGHLIGHT = {"heart": DS_COL["heart"], "ALD": DS_COL["ALD"]}
    for _, row in long.dropna(subset=["AUROC"]).iterrows():
        xi   = order_idx[row["Rule Type"]]
        jitter = rng.uniform(-0.08, 0.08)
        ds   = row["Dataset"]
        if ds in HIGHLIGHT:
            ax.scatter(xi + jitter, row["AUROC"],
                       color=HIGHLIGHT[ds], s=14, alpha=0.85,
                       edgecolors="none", zorder=4)
        else:
            ax.scatter(xi + jitter, row["AUROC"],
                       color="0.65", s=7, alpha=0.45,
                       edgecolors="none", zorder=3)

    # Overlay mean as a white dot
    means = long.groupby("Rule Type")["AUROC"].mean()
    for i, rt in enumerate(order):
        ax.scatter(i, means[rt], color="white", s=28, zorder=6,
                   edgecolor="0.3", linewidth=0.8)

    ax.axhline(0.5, color="gray", lw=0.8, ls="--", alpha=0.5)
    ax.set_ylabel("Test-set AUROC")
    ax.set_xlabel("")
    ax.set_ylim(0.35, 1.15)
    ax.yaxis.grid(True, alpha=0.4); ax.set_axisbelow(True)

    # Significance bracket
    y_br = 1.07
    ax.annotate("", xy=(2, y_br), xytext=(0, y_br),
                arrowprops=dict(arrowstyle="-", color=C_TRANS, lw=1.4))
    ax.plot([0, 0], [1.02, y_br], color=C_TRANS, lw=1.4)
    ax.plot([2, 2], [1.00, y_br], color=C_TRANS, lw=1.4)
    ax.text(1, y_br + 0.012, "mean +0.14", ha="center",
            fontsize=7.5, color=C_TRANS, fontweight="bold")

    # Combined legend: violin colors + highlighted dataset dots
    violin_handles = [
        mpatches.Patch(facecolor=C_RAW,   alpha=0.75, label="Raw-feature rule"),
        mpatches.Patch(facecolor=C_EMB,   alpha=0.75, label="Embedding rule"),
        mpatches.Patch(facecolor=C_TRANS, alpha=0.75, label="Translated rule"),
    ]
    dot_handles = [
        plt.scatter([], [], color=DS_COL["heart"], s=18, label="Heart Disease (points)"),
        plt.scatter([], [], color=DS_COL["ALD"],   s=18, label="ALD (points)"),
        plt.scatter([], [], color="0.65",           s=10, label="Other datasets (points)"),
    ]
    ax.legend(handles=violin_handles + dot_handles,
              fontsize=6.2, frameon=True, framealpha=0.9,
              edgecolor="0.8", loc="lower right",
              handletextpad=0.3, handlelength=1.2,
              borderpad=0.5, labelspacing=0.3)

    savefig("fig_boxplot_auc.png")


# ════════════════════════════════════════════════════════════════════
#  FIGURE 5 — Scatter: embedding AUC vs translated AUC
# ════════════════════════════════════════════════════════════════════
def fig_scatter():
    df = pd.read_csv(DATA_CSV)

    fig, ax = plt.subplots(figsize=(4.0, 4.0))

    # Reference diagonal
    lims = [0.45, 1.05]
    ax.plot(lims, lims, "--", color="gray", lw=1.0, alpha=0.7, zorder=1)

    # Shade "improved" region
    ax.fill_between([0.45, 1.05], [0.45, 1.05], [1.05, 1.05],
                    color=C_TRANS, alpha=0.04, zorder=0)

    for ds, grp in df.groupby("Dataset"):
        ax.scatter(grp["Emb"], grp["Trans"],
                   color=DS_COL[ds], marker=DS_MARK[ds],
                   s=32, alpha=0.82, linewidth=0.4,
                   edgecolors="0.3", zorder=3,
                   label=DS_LABEL[ds])

    ax.set_xlabel("Embedding Rule AUROC")
    ax.set_ylabel("Translated Rule AUROC")
    ax.set_xlim(0.45, 1.06); ax.set_ylim(0.45, 1.06)
    ax.xaxis.grid(True, alpha=0.35); ax.yaxis.grid(True, alpha=0.35)
    ax.set_axisbelow(True)

    # Callout for heart disease cluster
    ax.annotate("Heart Disease\n(translation ceiling)",
                xy=(0.984, 0.720),
                xytext=(0.78, 0.80),
                fontsize=7, color=DS_COL["heart"],
                arrowprops=dict(arrowstyle="-|>",
                                color=DS_COL["heart"],
                                lw=0.9, mutation_scale=9),
                bbox=dict(boxstyle="round,pad=0.2", fc="white",
                          ec=DS_COL["heart"] + "55", lw=0.5, alpha=0.9))

    # Callout for ALD class-3 cluster (Emb=1.0, Trans=0.888–0.977)
    ax.annotate("ALD class 3\n(translation ceiling)",
                xy=(1.000, 0.921),
                xytext=(0.78, 0.97),
                fontsize=7, color=DS_COL["ALD"],
                arrowprops=dict(arrowstyle="-|>",
                                color=DS_COL["ALD"],
                                lw=0.9, mutation_scale=9),
                bbox=dict(boxstyle="round,pad=0.2", fc="white",
                          ec=DS_COL["ALD"] + "55", lw=0.5, alpha=0.9))

    # "Translation improved" label
    ax.text(0.60, 0.975, "translation\nimproved", fontsize=7,
            color=C_TRANS, style="italic", alpha=0.8)

    # Legend placed BELOW the axes so it never covers any data points
    ax.legend(loc="upper center",
              bbox_to_anchor=(0.5, -0.14),
              ncol=3, fontsize=7.5,
              frameon=True, framealpha=0.9,
              edgecolor="0.8",
              handletextpad=0.4, borderpad=0.6,
              columnspacing=0.8)
    fig.subplots_adjust(bottom=0.22)

    savefig("fig_scatter_emb_trans.png")


# ════════════════════════════════════════════════════════════════════
#  FIGURE 5b — Scatter: translated rule AUROC vs raw-feature rule AUROC
# ════════════════════════════════════════════════════════════════════
def fig_scatter_trans_vs_raw():
    df = pd.read_csv(DATA_CSV)
    df["Raw"] = pd.to_numeric(df["Raw"], errors="coerce")

    df_valid  = df.dropna(subset=["Raw"])
    df_no_raw = df[df["Raw"].isna()]

    fig, ax = plt.subplots(figsize=(4.0, 4.0))

    # Reference diagonal (y = x)
    lims = [0.35, 1.05]
    ax.plot(lims, lims, "--", color="gray", lw=1.0, alpha=0.7, zorder=1)

    # Green shading above diagonal = translation improved over raw
    ax.fill_between([0.35, 1.05], [0.35, 1.05], [1.05, 1.05],
                    color=C_TRANS, alpha=0.05, zorder=0)

    for ds, grp in df_valid.groupby("Dataset"):
        ax.scatter(grp["Raw"], grp["Trans"],
                   color=DS_COL[ds], marker=DS_MARK[ds],
                   s=32, alpha=0.82, linewidth=0.4,
                   edgecolors="0.3", zorder=3,
                   label=DS_LABEL[ds])

    # Rules with no raw baseline: hollow markers in a shaded "no baseline" strip
    no_raw_handle = None
    if len(df_no_raw) > 0:
        X_STRIP_L, X_STRIP_R = 0.350, 0.372
        X_MARKER  = (X_STRIP_L + X_STRIP_R) / 2
        # Shaded strip to mark "no raw rule" zone
        ax.axvspan(X_STRIP_L, X_STRIP_R, color="0.88", zorder=0, clip_on=True)
        ax.text(X_MARKER, 1.045, "no raw\nrule", ha="center", va="bottom",
                fontsize=6, color="0.45", style="italic", linespacing=1.2)
        for ds, grp in df_no_raw.groupby("Dataset"):
            ax.scatter([X_MARKER] * len(grp), grp["Trans"],
                       facecolors="none", edgecolors=DS_COL[ds],
                       marker=DS_MARK[ds], s=42, linewidth=1.1,
                       zorder=4, clip_on=False)
        # Legend proxy — orange border to match ALD
        no_raw_handle = plt.scatter([], [], facecolors="none",
                                    edgecolors=DS_COL["ALD"], marker="D",
                                    s=36, linewidth=1.1)

    ax.set_xlabel("Raw-Feature Rule AUROC")
    ax.set_ylabel("Translated Rule AUROC")
    ax.set_xlim(0.35, 1.06); ax.set_ylim(0.35, 1.06)
    ax.xaxis.grid(True, alpha=0.35); ax.yaxis.grid(True, alpha=0.35)
    ax.set_axisbelow(True)

    # Count only valid (has-raw-baseline) rules
    n_above = int((df_valid["Trans"] > df_valid["Raw"]).sum())
    n_valid = len(df_valid)
    ax.text(0.37, 1.02,
            f"{n_above}/{n_valid} rules: translated > raw",
            ha="left", va="top", fontsize=7.5,
            color=C_TRANS, fontweight="bold")

    handles, labels = ax.get_legend_handles_labels()
    if no_raw_handle is not None:
        handles.append(no_raw_handle)
        labels.append("No raw-space rule (ALD)")
    ax.legend(handles, labels,
              loc="upper center",
              bbox_to_anchor=(0.5, -0.14),
              ncol=3, fontsize=7.5,
              frameon=True, framealpha=0.9,
              edgecolor="0.8",
              handletextpad=0.4, borderpad=0.6,
              columnspacing=0.8)
    fig.subplots_adjust(bottom=0.28)

    savefig("fig_scatter_trans_vs_raw.png")


# ════════════════════════════════════════════════════════════════════
#  FIGURE 6 — Attribution heatmap (Pima Diabetes, 8 feats × 4 dims)
# ════════════════════════════════════════════════════════════════════
def fig_attribution_heatmap():
    # Single-line names only — multi-line labels break seaborn cell alignment
    features = [
        "Glucose",
        "BMI",
        "Age",
        "Diab. Pedigree Func.",
        "Insulin",
        "Pregnancies",
        "Blood Pressure",
        "Skin Thickness",
    ]
    dims = [16, 32, 64, 128]
    data = np.array([
        [0.2179, 0.2411, 0.2338, 0.2280],
        [0.1746, 0.1648, 0.1562, 0.1376],
        [0.1392, 0.1300, 0.1625, 0.1088],
        [0.1329, 0.1239, 0.1005, 0.1330],
        [0.0947, 0.0907, 0.0999, 0.0876],
        [0.0747, 0.1432, 0.0787, 0.1316],
        [0.0839, 0.0529, 0.0818, 0.0818],
        [0.0821, 0.0534, 0.0865, 0.0915],
    ])

    df_h = pd.DataFrame(data, index=features,
                        columns=[f"d={d}" for d in dims])

    # Height: ~0.55 in per row + 0.8 in for title/labels/colorbar
    fig, ax = plt.subplots(figsize=(5.2, len(features) * 0.55 + 0.9))

    # Draw heatmap WITHOUT seaborn annotations — we add them manually below
    # so we can fully control per-cell text colour
    sns.heatmap(
        df_h,
        annot=False,
        cmap="Blues",
        linewidths=0.5,
        linecolor="white",
        vmin=0.04,
        vmax=0.25,
        cbar_kws={"label": "Combined Attribution Score", "shrink": 0.85},
        ax=ax,
    )

    # Manually place value labels at each cell centre with correct contrast
    nrows, ncols = data.shape
    for row in range(nrows):
        for col in range(ncols):
            val = data[row, col]
            # cells with val >= 0.14 are dark enough for white text
            txt_color = "white" if val >= 0.14 else "#1a1a1a"
            ax.text(
                col + 0.5, row + 0.5,          # centre of cell
                f"{val:.3f}",
                ha="center", va="center",
                fontsize=8.5, color=txt_color,
                fontweight="normal",
            )

    ax.set_xlabel("Embedding Dimension $d_r$", fontsize=9, labelpad=6)
    ax.set_ylabel("")
    ax.tick_params(axis="y", labelsize=8.5, length=0)
    ax.tick_params(axis="x", labelsize=8.5, length=0, top=False)
    ax.xaxis.set_ticks_position("bottom")

    # Bold the top-two feature labels
    for lbl in ax.get_yticklabels():
        if lbl.get_text() in ("Glucose", "BMI"):
            lbl.set_fontweight("bold")

    ax.figure.axes[-1].tick_params(labelsize=7.5)
    ax.figure.axes[-1].yaxis.label.set_size(8)

    fig.tight_layout()
    savefig("fig_attribution_heatmap.png")


# ════════════════════════════════════════════════════════════════════
#  FIGURE 7 — Cohen's d forest plot (Pima + CDC Diabetes)
# ════════════════════════════════════════════════════════════════════
def fig_cohensd():
    pima_feats = ["Glucose", "BMI", "Age",
                  "Blood\nPressure", "Pregnancies",
                  "Skin\nThickness", "Diab.\nPedigree", "Insulin"]
    pima_d     = [-1.473, -1.451, -0.926,
                  -0.723, -0.748, -0.493, -0.460, -0.296]

    cdc_feats = ["Gen. Health", "High Blood\nPressure",
                 "Age", "BMI", "High\nCholesterol",
                 "Diff.\nWalking", "Chol.\nCheck", "Sex"]
    cdc_d     = [-1.813, -1.216, -1.093, -0.941,
                 -0.910, -0.646, -0.431, -0.383]

    fig, axes = plt.subplots(1, 2, figsize=(7.2, 3.4),
                             sharey=False)

    def forest_panel(ax, feats, d_vals, color, title, xmin):
        y = range(len(feats))
        bars = ax.barh(list(y), d_vals, height=0.55,
                       color=color, alpha=0.75, zorder=3,
                       edgecolor="white", linewidth=0.5)
        ax.axvline(0, color="0.3", lw=1.0, ls="--", zorder=4)
        ax.set_yticks(list(y))
        ax.set_yticklabels(feats, fontsize=8)
        ax.set_xlabel("Cohen's $d$", fontsize=9)
        ax.set_xlim(xmin, 0.35)
        ax.xaxis.grid(True, alpha=0.35); ax.set_axisbelow(True)
        ax.set_title(title, fontsize=9.5, fontweight="bold", pad=5)
        # Annotate values
        for i, (bar, val) in enumerate(zip(bars, d_vals)):
            ax.text(val - 0.04, i, f"{val:.2f}",
                    ha="right" if val < 0 else "left",
                    va="center", fontsize=7, color="white",
                    fontweight="bold")
        # Shade large effect (|d|>0.8)
        ax.axvspan(xmin, -0.8, alpha=0.06, color=color, zorder=0)
        ax.text(xmin + 0.04, len(feats) - 0.5, "|d|>0.8 (large)",
                fontsize=6.5, color=color, style="italic", va="top")

    forest_panel(axes[0], pima_feats, pima_d,
                 C_EMB, "Pima Indians Diabetes", -1.75)
    forest_panel(axes[1], cdc_feats,  cdc_d,
                 C_TRANS, "CDC Diabetes Health Indicators", -2.05)

    fig.suptitle(
        "Effect sizes between rule-positive (low-risk) and rule-negative "
        "(high-risk) patients",
        fontsize=8.5, style="italic", y=1.02)
    fig.tight_layout(w_pad=2.5)
    savefig("fig_cohensd.png")


# ════════════════════════════════════════════════════════════════════
#  FIGURE 8 — Feature distribution overlap (Pima Diabetes, rule_0)
# ════════════════════════════════════════════════════════════════════
def fig_feature_dist():
    # ── Data ─────────────────────────────────────────────────────────
    # Pima Diabetes, class_0_rule_0, repr_dim_128
    # pos = rule-positive (non-diabetic), neg = rule-negative (diabetic)
    # pooled_sd estimated from Cohen's d = (mu_pos - mu_neg) / sd
    panels = [
        {"feat": "Plasma Glucose (mg/dL)", "rank": 1, "score": 0.228,
         "mu_pos": 95.4,  "mu_neg": 134.6, "d": -1.473,
         "xrng": (30, 215), "thresh": 127.5},
        {"feat": "BMI (kg/m²)",            "rank": 2, "score": 0.138,
         "mu_pos": 25.9,  "mu_neg": 35.4,  "d": -1.451,
         "xrng": (8, 58),  "thresh": 29.8},
        {"feat": "Age (years)",             "rank": 3, "score": 0.109,
         "mu_pos": 26.6,  "mu_neg": 36.0,  "d": -0.926,
         "xrng": (5, 65),  "thresh": None},
    ]

    # ── Layout: attribution context panel + 3 distribution panels ────
    fig = plt.figure(figsize=(9.4, 3.1))
    gs  = fig.add_gridspec(1, 4, width_ratios=[1.7, 2.1, 2.1, 2.1],
                           wspace=0.38, left=0.03, right=0.98,
                           top=0.86, bottom=0.22)

    # ── Panel 0: latent rule → attribution → top features ────────────
    ax0 = fig.add_subplot(gs[0])
    ax0.set_xlim(0, 10); ax0.set_ylim(0, 10); ax0.axis("off")

    # ── Measured vertical layout (ylim 0–10, axes ≈ 2 in tall)
    # At this scale each 7pt character ≈ 0.49 data units tall.
    # 2-line rule text (fontsize 7, linespacing 1.7) ≈ 1.67 units.
    # All y-positions are computed so no element overlaps the next.
    #
    # Rule box:      9.70 ─── 6.50   (height 3.20, fits title+divider+2-line text)
    #   title:       9.45  (va="top", bottom ≈ 8.89)
    #   divider:     8.70
    #   rule text:   7.75  (center; spans ≈ 6.92 – 8.58)
    # clear gap:     6.50 ─── 6.35   (0.15 units below box)
    # Attribution:   6.35 ─── 5.55   (arrow; label at 5.95)
    # clear gap:     5.55 ─── 5.23   (0.32 above first bar top)
    # Feature bars:  4.85, 3.10, 1.35
    # Footer label:  0.30

    rule_rect = FancyBboxPatch((0.2, 6.50), 9.6, 3.20,
                               boxstyle="round,pad=0.18",
                               lw=1.0, ec=C_EMB, fc=C_EMB + "18")
    ax0.add_patch(rule_rect)
    ax0.text(5, 9.45, "Latent Biomarker Rule",
             ha="center", va="top",
             fontsize=8.0, fontweight="bold", color=C_EMB)
    ax0.plot([0.5, 9.5], [8.70, 8.70], color=C_EMB, lw=0.6, alpha=0.45)
    ax0.text(5, 7.75, "IF  z₅ > 0.44\nAND  z₁₁ ≤ −0.21",
             ha="center", va="center",
             fontsize=7.0, color=C_EMB,
             family="monospace", linespacing=1.7)

    # Attribution arrow — starts at 6.35, clearly below box bottom (6.50)
    ax0.annotate("", xy=(5, 5.55), xytext=(5, 6.35),
                 arrowprops=dict(arrowstyle="-|>", color=C_TRANS,
                                 lw=1.3, mutation_scale=11))
    ax0.text(5, 5.95, " Attribution ",
             ha="center", va="center", fontsize=7.5,
             color=C_TRANS, style="italic",
             bbox=dict(boxstyle="round,pad=0.15",
                       fc="white", ec=C_TRANS + "55", lw=0.6))

    # Top-3 attributed features as mini horizontal bars
    max_score = 0.228
    bar_colors = [C_EMB, C_TRANS, "#9970AB"]
    feat_short  = ["Glucose", "BMI", "Age"]
    feat_scores = [0.228, 0.138, 0.109]
    for i, (name, sc, bc) in enumerate(
            zip(feat_short, feat_scores, bar_colors)):
        y  = 4.85 - i * 1.75          # bar y-centres: 4.85, 3.10, 1.35
        bw = sc / max_score * 7.5
        bar = FancyBboxPatch((0.5, y - 0.38), bw, 0.76,
                              boxstyle="round,pad=0.06",
                              lw=0.5, ec=bc, fc=bc + "40")
        ax0.add_patch(bar)
        ax0.text(0.9, y, f"#{i+1}  {name}",
                 ha="left", va="center",
                 fontsize=7.5, color=bc, fontweight="bold")
        ax0.text(0.5 + bw + 0.25, y, f"{sc:.3f}",
                 ha="left", va="center",
                 fontsize=7.0, color=bc)

    # Footer label
    ax0.text(5.0, 0.30, "→  distributions of top features",
             ha="center", va="center",
             fontsize=6.8, color="gray", style="italic")

    # ── Panels 1-3: feature distributions ────────────────────────────
    dist_colors = [C_EMB, C_TRANS, "#9970AB"]
    axes_dist   = [fig.add_subplot(gs[i + 1]) for i in range(3)]

    for ax, p, dc in zip(axes_dist, panels, dist_colors):
        sd      = abs((p["mu_pos"] - p["mu_neg"]) / p["d"])
        x       = np.linspace(p["xrng"][0], p["xrng"][1], 400)
        pos_pdf = stats.norm.pdf(x, p["mu_pos"], sd)
        neg_pdf = stats.norm.pdf(x, p["mu_neg"], sd)
        ymax    = max(pos_pdf.max(), neg_pdf.max())

        ax.fill_between(x, pos_pdf, alpha=0.32, color=C_EMB)
        ax.fill_between(x, neg_pdf, alpha=0.32, color="#D6604D")
        ax.plot(x, pos_pdf, color=C_EMB,    lw=1.5)
        ax.plot(x, neg_pdf, color="#D6604D", lw=1.5)
        ax.axvline(p["mu_pos"], color=C_EMB,    lw=0.9, ls="--", alpha=0.75)
        ax.axvline(p["mu_neg"], color="#D6604D", lw=0.9, ls="--", alpha=0.75)

        if p["thresh"] is not None:
            ax.axvline(p["thresh"], color="black", lw=1.4, ls="-")
            # Place label beside the line at mid-height — clear of the panel title
            x_off = (p["xrng"][1] - p["xrng"][0]) * 0.025
            ax.text(p["thresh"] + x_off, ymax * 0.52,
                    f"{p['thresh']}",
                    ha="left", va="center",
                    fontsize=6.5, color="black",
                    bbox=dict(boxstyle="round,pad=0.14",
                              fc="white", ec="black",
                              lw=0.5, alpha=0.92))

        d_abs = abs(p["d"])
        # Title: attribution rank badge + Cohen's d
        ax.set_title(
            f"Rank #{p['rank']}   attr.={p['score']:.3f}   $|d|$={d_abs:.2f}",
            fontsize=8.0, pad=4, color=dc)
        ax.set_xlabel(p["feat"], fontsize=8.5)
        ax.set_ylabel("Density" if ax is axes_dist[0] else "")
        ax.set_xlim(p["xrng"])
        ax.yaxis.grid(True, alpha=0.3); ax.set_axisbelow(True)
        ax.tick_params(labelsize=7.5)

    # ── Shared legend ─────────────────────────────────────────────────
    handles = [
        mpatches.Patch(color=C_EMB,     alpha=0.7,
                       label="Rule-positive  (non-diabetic)"),
        mpatches.Patch(color="#D6604D", alpha=0.7,
                       label="Rule-negative  (diabetic)"),
        plt.Line2D([0], [0], color="black", lw=1.3,
                   label="Translated rule threshold"),
    ]
    fig.legend(handles=handles, loc="lower center", ncol=3,
               fontsize=7.5, frameon=False,
               bbox_to_anchor=(0.62, -0.02))
    savefig("fig_feature_dist.png")


# ════════════════════════════════════════════════════════════════════
#  RUN ALL
# ════════════════════════════════════════════════════════════════════
if __name__ == "__main__":
    print("Generating paper figures …")
    fig_concept();              print("  [1/8] Concept overview")
    fig_auc_bars();             print("  [2/8] AUC bar chart")
    fig_boxplot_auc();          print("  [3/8] Violin/box plot")
    fig_scatter();              print("  [4/8] Emb vs trans scatter")
    fig_scatter_trans_vs_raw(); print("  [5/8] Trans vs raw scatter")
    fig_attribution_heatmap();  print("  [6/8] Attribution heatmap")
    fig_cohensd();              print("  [7/8] Cohen's d forest plot")
    fig_feature_dist();         print("  [8/8] Feature distributions")
    print("Done. Figures saved to paper/figures/")

